Chasing the Tail in Monocular 3D Human Reconstruction with Prototype Memory

Deep neural networks have achieved great progress in single-image 3D human reconstruction. However, existing methods still fall short in predicting rare poses. The reason is that most of the current models perform regression based on a single human prototype, which is similar to common poses while far from the rare poses. In this work, we 1) identify and analyze this learning obstacle and 2) propose a prototype memory-augmented network, PM-Net, that effectively improves performances of predicting rare poses. The core of our framework is a memory module that learns and stores a set of 3D human prototypes capturing local distributions for either common poses or rare poses. With this formulation, the regression starts from a better initialization, which is relatively easier to converge. Extensive experiments on several widely employed datasets demonstrate the proposed framework's effectiveness compared to other state-of-the-art methods. Notably, our approach significantly improves the models' performances on rare poses while generating comparable results on other samples.

==> clear.sh <==
rm *.aux
rm *.bbl
rm *.blg
rm *.brf
rm *.dvi
rm *.log
rm *.synctex.gz
rm *.sav
rm *.bib.bak
rm *.fdb_latexmk
rm *.fls

